Angular analyses of rare decays at the LHC

Loop-suppressed penguin $b\to s$ transitions are sensitive to heavy New Physics particles propagating inside the loops. Thanks to the large sample sizes from the LHC, we are able to perform multidimensional angular analyses that are sensitive to interferences between the Standard Model and New Physics terms. This article surveys the latest results, primarily from LHCb, on $b\to s\mu^+\mu^-$ electroweak and $b\to s\gamma$ radiative penguins.

==> make.sh <==
make clean
make
cp main.pdf ~/eos/main.pdf

